Lipschitz Networks and Distributional Robustness

Robust risk minimisation has several advantages: it has been studied with regards to improving the generalisation properties of models and robustness to adversarial perturbation. We bound the distributionally robust risk for a model class rich enough to include deep neural networks by a regularised empirical risk involving the Lipschitz constant of the model. This allows us to interpretand quantify the robustness properties of a deep neural network. As an application we show the distributionally robust risk upperbounds the adversarial training risk.

==> compare_norms.jl <==
n = 100
m = 200

w = rand(n,m)

sqrt(sum(norm(w[i,:],2)^2 for i in 1:n))

svdvals(w)
